Randomized methods for matrix computations

The purpose of this text is to provide an accessible introduction to a set of recently developed algorithms for factorizing matrices. These new algorithms attain high practical speed by reducing the dimensionality of intermediate computations using randomized projections. The algorithms are particularly powerful for computing low-rank approximations to very large matrices, but they can also be used to accelerate algorithms for computing full factorizations of matrices. A key competitive advantage of the algorithms described is that they require less communication than traditional deterministic methods.

==> Pics/main_qr.m <==
function main_qr

%DRIVER_unblocked
%DRIVER_blockqr
DRIVER_blockUTV

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function DRIVER_unblocked

flag_plot=1;
A = ones(4);

figure(1)
[ii,jj] = find(A);
plot(jj-0.5,ii-0.5,'k.',...
     [0,4,4,0,0],[0,0,4,4,0],'k',...
     'MarkerSize',20)
axis equal
axis ij
axis off
if (flag_plot==1)
  export_fig fig_qr00.pdf -pdf -trans
end

for i = 1:3
  A((i+1):end,i) = zeros(size(A((i+1):end,i)));
  [ii,jj] = find(A);
  figure(1)
  plot(jj-0.5,ii-0.5,'k.',...
       [0,4,4,0,0],[0,0,4,4,0],'k',...
       'MarkerSize',20)
  axis equal
  axis ij
  axis off
  if (flag_plot==1)
    export_fig(sprintf('fig_qr0%d.pdf',i),'-pdf','-trans')
  end
end


return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function DRIVER_blockqr

flag_plot=1;
b = 4;
p = 3;
n = b*p;
A = ones(b*p);
xlim = 0:b:n;
figure(1)
[ii,jj] = find(A);
plot(jj-0.5,ii-0.5,'k.',...
     [0,n,n,0,0],[0,0,n,n,0],'k',...
     [1;1]*xlim,[0;n]*ones(1,p+1),'k',...
     [0;n]*ones(1,p+1),[1;1]*xlim,'k',...
     'MarkerSize',20)
axis equal
axis ij
axis off
keyboard
if (flag_plot==1)
  export_fig fig_blockqr00.pdf -pdf -trans
end

for i = 1:p
  I2 = ((i-1)*b+1):(i*b);
  I3 = (i*b+1):n;
  A(I2,I2) = triu(A(I2,I2));
  A(I3,I2) = zeros(length(I3),length(I2));
  [ii,jj] = find(A);
  figure(1)
  plot(jj-0.5,ii-0.5,'k.',...
       [0,n,n,0,0],[0,0,n,n,0],'k',...
       [1;1]*xlim,[0;n]*ones(1,p+1),'k',...
       [0;n]*ones(1,p+1),[1;1]*xlim,'k',...
       'MarkerSize',20)
  axis equal
  axis ij
  axis off
  keyboard
  if (flag_plot==1)
    export_fig(sprintf('fig_blockqr0%d.pdf',i),'-pdf','-trans')
  end
end


return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function DRIVER_blockUTV

flag_plot=1;
b = 4;
p = 3;
n = b*p;
A = ones(b*p);
ii_small = [];
jj_small = [];
xlim = 0:b:n;
figure(1)
[ii,jj] = find(A);
plot(jj-0.5,ii-0.5,'k.',...
     [0,n,n,0,0],[0,0,n,n,0],'k',...
     [1;1]*xlim,[0;n]*ones(1,p+1),'k',...
     [0;n]*ones(1,p+1),[1;1]*xlim,'k',...
     'MarkerSize',20)
axis equal
axis ij
axis off
keyboard
if (flag_plot==1)
  export_fig fig_blockUTV00.pdf -pdf -trans
end

for i = 1:p
  I2 = ((i-1)*b+1):(i*b);
  I3 = (i*b+1):n;
  A(I2,I2) = eye(length(I2));
  A(I3,I2) = zeros(length(I3),length(I2));
  [ii,jj] = find(A);
  Z = zeros(n);
  Z(I2,I3) = ones(length(I2),length(I3));
  [iii,jjj] = find(Z);
  ii_small = [ii_small,iii'];
  jj_small = [jj_small,jjj'];
  figure(1)
  han = plot(jj-0.5,ii-0.5,'k.',...
             jj_small-0.5,ii_small-0.5,'r.',...
             [0,n,n,0,0],[0,0,n,n,0],'k',...
             [1;1]*xlim,[0;n]*ones(1,p+1),'k',...
             [0;n]*ones(1,p+1),[1;1]*xlim,'k',...
             'MarkerSize',20);
  set(han(2),'MarkerEdgeColor',[0.7,0.7,0.7])
  axis equal
  axis ij
  axis off
  keyboard
  if (flag_plot==1)
    export_fig(sprintf('fig_blockUTV0%d.pdf',i),'-pdf','-trans')
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
